Narrowing the Gap: Random Forests In Theory and In Practice

Despite widespread interest and practical use, the theoretical properties of random forests are still not well understood. In this paper we contribute to this understanding in two ways. We present a new theoretically tractable variant of random regression forests and prove that our algorithm is consistent. We also provide an empirical evaluation, comparing our algorithm and other theoretically tractable random forest models to the random forest algorithm used in practice. Our experiments provide insight into the relative importance of different simplifications that theoreticians have made to obtain tractable models for analysis.

==> figures/plot_pretty_text.py <==
def pretty_text(text):
    conversion_map = {  'number_of_trees': 'Number of trees',
                        'test_mse': 'Test mean squared error',
                        'train_mse': 'Train mean squared error',
                        'biau2008' : 'Biau08',
                        'biau2012' : 'Biau12',
                        'breiman_bootstrap' : 'Breiman',
                        'breiman' : 'Breiman+NB',
                        'consistent' : 'Ours',
                        'biau2012_two_stream_per_tree' : 'Biau12+T',
                        'consistent_two_stream_per_forest' : 'Ours+F',
                        'biau2012_one_stream' : 'Biau12+S',
                        'consistent_one_stream': 'Ours+S'
                    }
    if text in conversion_map:
        return conversion_map[text]
    else:
        return text


==> figures/plot_regression_kinect_figures.sh <==

python plot_results_bar_group_by_config.py -c regression_kinect_combined_results.csv -m number_of_trees=50 -x joint_id -y test_mse --y_lim 0,25 -t 'Kinect Test Error' -l biau2008,biau2012,consistent,breiman_bootstrap --x_tick_labels Head,Neck,Back,Shoulder,Elbow,Hand,Hip,Knee,Foot,Toe -o kinect-bargraph.pdf

#python plot_results.py -c regression_kinect_combined_results.csv -m joint_id=0 -t "Kinect Joint: Head" -x number_of_trees -y test_mse -l biau2008,biau2012,breiman_bootstrap,consistent --x_lim 0,50 -o kinect_head_test_mse.pdf
#python plot_results.py -c regression_kinect_combined_results.csv -m joint_id=1 -t "Kinect Joint: Neck" -x number_of_trees -y test_mse -l biau2008,biau2012,breiman_bootstrap,consistent --x_lim 0,50 -o kinect_neck_test_mse.pdf
#python plot_results.py -c regression_kinect_combined_results.csv -m joint_id=2 -t "Kinect Joint: Back" -x number_of_trees -y test_mse -l biau2008,biau2012,breiman_bootstrap,consistent --x_lim 0,50 -o kinect_back_test_mse.pdf
#python plot_results.py -c regression_kinect_combined_results.csv -m joint_id=3 -t "Kinect Joint: Shoulder" -x number_of_trees -y test_mse -l biau2008,biau2012,breiman_bootstrap,consistent --x_lim 0,50 -o kinect_shoulder_test_mse.pdf
#python plot_results.py -c regression_kinect_combined_results.csv -m joint_id=5 -t "Kinect Joint: Elbow" -x number_of_trees -y test_mse -l biau2008,biau2012,breiman_bootstrap,consistent --x_lim 0,50 -o kinect_elbow_test_mse.pdf
#python plot_results.py -c regression_kinect_combined_results.csv -m joint_id=7 -t "Kinect Joint: Wrist" -x number_of_trees -y test_mse -l biau2008,biau2012,breiman_bootstrap,consistent --x_lim 0,50 -o kinect_wrist_test_mse.pdf
#python plot_results.py -c regression_kinect_combined_results.csv -m joint_id=9 -t "Kinect Joint: Hand" -x number_of_trees -y test_mse -l biau2008,biau2012,breiman_bootstrap,consistent --x_lim 0,50 -o kinect_hand_test_mse.pdf
#python plot_results.py -c regression_kinect_combined_results.csv -m joint_id=11 -t "Kinect Joint: Hip" -x number_of_trees -y test_mse -l biau2008,biau2012,breiman_bootstrap,consistent --x_lim 0,50 -o kinect_hip_test_mse.pdf
#python plot_results.py -c regression_kinect_combined_results.csv -m joint_id=13 -t "Kinect Joint: Knee" -x number_of_trees -y test_mse -l biau2008,biau2012,breiman_bootstrap,consistent --x_lim 0,50 -o kinect_knee_test_mse.pdf
#python plot_results.py -c regression_kinect_combined_results.csv -m joint_id=15 -t "Kinect Joint: Foot" -x number_of_trees -y test_mse -l biau2008,biau2012,breiman_bootstrap,consistent --x_lim 0,50 -o kinect_foot_test_mse.pdf


==> figures/plot_regression_uci_figures.sh <==
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=wine -t "Wine Quality Train Error" -x number_of_trees -y train_mse -l biau2008,biau2012,breiman_bootstrap,consistent --y_lim 0,1.2 -o wine_train_mse.pdf
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=wine -t "Wine Quality Stream at Tree vs Forest (train)" -x number_of_trees -y train_mse -l biau2012,biau2012_two_stream_per_tree,consistent,consistent_two_stream_per_forest --y_lim 0.4,0.7 -o wine_tree_stream_vs_forest_stream_train_mse.pdf
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=wine -t "Wine Quality Stream at Tree vs Forest" -x number_of_trees -y test_mse -l biau2012,biau2012_two_stream_per_tree,consistent,consistent_two_stream_per_forest --y_lim 0.4,0.7 -o wine_tree_stream_vs_forest_stream_test_mse.pdf
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=wine -t "Wine Quality Stream One" -x number_of_trees -y test_mse -l biau2012,biau2012_one_stream,consistent,consistent_one_stream,breiman_bootstrap,breiman -o wine_one_stream_test_mse.pdf
#
#python plot_results_bar.py -c regression_uci_combined_results.csv -m number_of_trees=1000,data_source=wine -x config_name -y test_mse --y_lim 0.35,0.6 -t 'Wine' --xs_to_include biau2008,biau2012,biau2012_two_stream_per_tree,biau2012_one_stream,consistent_two_stream_per_forest,consistent,consistent_one_stream,breiman,breiman_bootstrap -o wine_test_bargraph.pdf
#
#
#
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=ypm -t "YearPredictionMSD Train Error" -x number_of_trees -y train_mse -l biau2008,biau2012,breiman_bootstrap,consistent --x_lim 1,100 --y_lim 0,200 --y_scale_log True -o ypm_train_mse.pdf
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=ypm -t "YearPredictionMSD Stream at Tree vs Forest (train)" -x number_of_trees -y train_mse -l biau2012,biau2012_two_stream_per_tree,consistent,consistent_two_stream_per_forest --x_lim 1,100 --y_lim 0,100 --y_scale_log True -o ypm_tree_stream_vs_forest_stream_train_mse.pdf
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=ypm -t "YearPredictionMSD Stream at Tree vs Forest (test)" -x number_of_trees -y test_mse -l biau2012,biau2012_two_stream_per_tree,consistent,consistent_two_stream_per_forest  --x_lim 1,100 --y_lim 0,200 --y_scale_log True  -o ypm_tree_stream_vs_forest_stream_test_mse.pdf
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=ypm -t "YearPredictionMSD Quality Stream One" -x number_of_trees -y test_mse -l biau2012,biau2012_one_stream,consistent,consistent_one_stream,breiman_bootstrap,breiman --x_lim 1,100 --y_lim 0,200 --y_scale_log True -o ypm_one_stream_test_mse.pdf
#
#python plot_results_bar.py -c regression_uci_combined_results.csv -m number_of_trees=100,data_source=ypm -x config_name -y test_mse -t 'YearPredictionMSD' --xs_to_include biau2008,biau2012,biau2012_two_stream_per_tree,biau2012_one_stream,consistent_two_stream_per_forest,consistent,consistent_one_stream,breiman,breiman_bootstrap -o ypm_test_bargraph.pdf
#
#
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=diabetes -t "Diabetes Train Error" -x number_of_trees -y train_mse -l biau2008,biau2012,breiman_bootstrap,consistent -o diabetes_train_mse.pdf
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=diabetes -t "Diabetes Stream at Tree vs Forest (train)" -x number_of_trees -y train_mse -l biau2012,biau2012_two_stream_per_tree,consistent,consistent_two_stream_per_forest -o diabetes_tree_stream_vs_forest_stream_train_mse.pdf
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=diabetes -t "Diabetes Stream at Tree vs Forest (test)" -x number_of_trees -y test_mse -l biau2012,biau2012_two_stream_per_tree,consistent,consistent_two_stream_per_forest  -o diabetes_tree_stream_vs_forest_stream_test_mse.pdf
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=diabetes -t "Diabetes Quality Stream One" -x number_of_trees -y test_mse --y_lim 3000,4000 -l biau2012,biau2012_one_stream,consistent,consistent_one_stream,breiman_bootstrap,breiman -o diabetes_one_stream_test_mse.pdf
#
#python plot_results_bar.py -c regression_uci_combined_results.csv -m number_of_trees=1000,data_source=diabetes -x config_name -y test_mse --y_lim 3000,4000  -t 'Diabetes' --xs_to_include biau2008,biau2012,biau2012_two_stream_per_tree,biau2012_one_stream,consistent_two_stream_per_forest,consistent,consistent_one_stream,breiman,breiman_bootstrap -o diabetes_test_bargraph.pdf
#
#
#
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=ct_slice -t "CT slices (train)" -x number_of_trees -y train_mse -l biau2008,biau2012,breiman_bootstrap,consistent --y_lim 0,15 -o ct_slice_train_mse.pdf
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=ct_slice -t "Relative location of CT slices Stream at Tree vs Forest (train)" -x number_of_trees -y train_mse -l biau2012,biau2012_two_stream_per_tree,consistent,consistent_two_stream_per_forest --y_scale_log True --y_lim 0,10 -o ct_slice_tree_stream_vs_forest_stream_train_mse.pdf
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=ct_slice -t "Relative location of CT slices Stream One" -x number_of_trees -y test_mse -l biau2012,biau2012_one_stream,consistent,consistent_one_stream,breiman_bootstrap,breiman --y_scale_log True -o ct_slice_one_stream_test_mse.pdf
#
#python plot_results_bar.py -c regression_uci_combined_results.csv -m number_of_trees=1000,data_source=ct_slice -x config_name -y test_mse -t 'Relative location of CT slices' --y_lim 0,10 --xs_to_include biau2008,biau2012,biau2012_two_stream_per_tree,biau2012_one_stream,consistent_two_stream_per_forest,consistent,consistent_one_stream,breiman,breiman_bootstrap  -o ct_slice_test_bargraph.pdf


#python plot_results.py -c regression_uci_combined_results.csv -m data_source=wine -t "Wine Quality" -x number_of_trees -y test_mse -l biau2008,biau2012,breiman_bootstrap,consistent --y_lim 0,1.2 -o wine_test_mse.pdf
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=diabetes -t "Diabetes" -x number_of_trees -y test_mse -l biau2008,biau2012,breiman_bootstrap,consistent -o diabetes_test_mse.pdf
#python plot_results.py -c regression_uci_combined_results.csv -m data_source=ypm -t "YearPredictionMSD" -x number_of_trees -y test_mse -l biau2008,biau2012,breiman_bootstrap,consistent --x_lim 1,100 --y_lim 0,200 -o ypm_test_mse.pdf

python plot_results.py -c regression_uci_combined_results.csv -m data_source=ct_slice -t "" -x number_of_trees -y test_mse -l biau2012,breiman,consistent --y_lim 0,15 --no_legend True -o ct_slice_test_mse.pdf
python plot_results.py -c regression_uci_combined_results.csv -m data_source=ct_slice -t "" -x number_of_trees -y test_mse -l biau2012,breiman,consistent,biau2012_two_stream_per_tree,biau2012_one_stream,consistent_two_stream_per_forest,consistent_one_stream --x_lim 0,500 --y_lim 0,15 --legend_loc 2 --legend_hack True -o ct_slice_data_spltting_comparison.pdf

#python plot_results_boxplot.py -c regression_uci_combined_results.csv -m number_of_trees=10,data_source=ct_slice -x config_name -y test_mse  -t 'CT slice' --y_lim 0,9 --xs_to_include biau2008,biau2012,biau2012_two_stream_per_tree,biau2012_one_stream,consistent_two_stream_per_forest,consistent,consistent_one_stream,breiman,breiman_bootstrap  -o ct_slice_test_boxplot.pdf
python plot_results_boxplot.py -c regression_uci_combined_results.csv -m number_of_trees=500,data_source=ct_slice -x config_name -y test_mse  -t 'CT slice' --y_lim 0,7 --xs_to_include biau2008,biau2012,biau2012_two_stream_per_tree,biau2012_one_stream,consistent_two_stream_per_forest,consistent,consistent_one_stream,breiman,breiman_bootstrap  -o ct_slice_test_boxplot.pdf
#python plot_results_boxplot.py -c regression_uci_combined_results.csv -m number_of_trees=1000,data_source=ct_slice -x config_name -y test_mse  -t 'CT slice' --y_lim 0,7 --xs_to_include biau2008,biau2012,biau2012_two_stream_per_tree,biau2012_one_stream,consistent_two_stream_per_forest,consistent,consistent_one_stream,breiman,breiman_bootstrap  -o ct_slice_test_boxplot.pdf

python plot_results_boxplot.py -c regression_uci_combined_results.csv -m number_of_trees=1000,data_source=wine -x config_name -y test_mse --y_lim 0.35,0.6 -t 'Wine' --xs_to_include biau2008,biau2012,biau2012_two_stream_per_tree,biau2012_one_stream,consistent_two_stream_per_forest,consistent,consistent_one_stream,breiman,breiman_bootstrap -o wine_test_boxplot.pdf

#python plot_results_boxplot.py -c regression_uci_combined_results.csv -m number_of_trees=10,data_source=ypm -x config_name -y test_mse -t 'YearPredictionMSD' --xs_to_include biau2008,biau2012,biau2012_two_stream_per_tree,biau2012_one_stream,consistent_two_stream_per_forest,consistent,consistent_one_stream,breiman,breiman_bootstrap -o ypm_test_boxplot.pdf
python plot_results_boxplot.py -c regression_uci_combined_results.csv -m number_of_trees=100,data_source=ypm -x config_name -y test_mse -t 'YearPredictionMSD' --xs_to_include biau2008,biau2012,biau2012_two_stream_per_tree,biau2012_one_stream,consistent_two_stream_per_forest,consistent,consistent_one_stream,breiman,breiman_bootstrap -o ypm_test_boxplot.pdf

python plot_results_boxplot.py -c regression_uci_combined_results.csv -m number_of_trees=1000,data_source=diabetes -x config_name -y test_mse --y_lim 3000,4000  -t 'Diabetes' --xs_to_include biau2008,biau2012,biau2012_two_stream_per_tree,biau2012_one_stream,consistent_two_stream_per_forest,consistent,consistent_one_stream,breiman,breiman_bootstrap -o diabetes_test_boxplot.pdf


==> figures/plot_results.py <==
import argparse
import pandas as pd 
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from plot_pretty_text import *

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Csv containing all the combined results')
    parser.add_argument('-c', '--combined_results_csv', help='', required=True)
    parser.add_argument('-m', '--masks', help='', required=True)  
    parser.add_argument('-x', '--x_axis_data', help='', required=True)  
    parser.add_argument('-y', '--y_axis_data', help='', required=True)  
    parser.add_argument('-t', '--title', help='', required=True)      
    parser.add_argument('--no_legend', required=False, default=False)
    parser.add_argument('--legend_loc', required=False, default='best')
    parser.add_argument('--legend_hack', required=False, default=False)
    parser.add_argument('-l', '--legend_configs', help='', required=False)  
    parser.add_argument('--y_scale_log', help='', type=bool, required=False)  
    parser.add_argument('--x_lim', help='', required=False) 
    parser.add_argument('--y_lim', help='', required=False)  
    parser.add_argument('-o', '--output_file', required=True)
    args = parser.parse_args()

    print('plotting %s' % args.output_file)

    df = pd.read_csv(args.combined_results_csv)
    for mask_pair in args.masks.split(','):
        column = mask_pair.split('=')[0]
        value = mask_pair.split('=')[1]
        try:
            value = int(value)
        except:
            pass
        df = df[df[column] == value]

    gp = df.groupby(['config_name', args.x_axis_data])

    plot_data = {}

    for key, grp in gp:
        config_name = key[0]
        if args.legend_configs is None or config_name in args.legend_configs.split(','):
            if config_name not in plot_data:
                plot_data[config_name] = { 'x':[], 'y':[], 'y_std':[]}
            plot_data[config_name]['x'].append(grp[args.x_axis_data].mean())
            plot_data[config_name]['y'].append(grp[args.y_axis_data].mean())
            plot_data[config_name]['y_std'].append(grp[args.y_axis_data].std())

    # convert lists into numpy arrays
    for (config_name, data) in plot_data.iteritems():
        for key, values in data.iteritems():
            data[key] = np.array(values)

    params = {
            'axes.labelsize' : 17,
            'font.size' : 17,
            'text.fontsize' : 17,
            'legend.fontsize': 17,
            'xtick.labelsize' : 17,
            'ytick.labelsize' : 17,
            'ps.useafm' : True,
            'pdf.use14corefonts' : True,
            'text.usetex' : True,
            'pdf.fonttype' : 1,
            'figure.subplot.left' : 0.05,
            'figure.subplot.right' : 0.95,
            'figure.subplot.bottom' : 0.1,
            'figure.figsize' : (5,3.75)
            }
    if args.legend_hack:
        scale = 0.67
        params.update({
            'figure.subplot.right' : scale,
            'figure.figsize' : (5/scale,3.75)
            })
    matplotlib.rcParams.update(params)


    markers = ['o', '^', 's', 'v', '*', '.', '>']
    colors = ['r', 'g', 'b', 'y', 'b', 'm', 'c']

    if args.legend_configs is not None:
        legend_configs = args.legend_configs.split(',')
    else:
        legend_configs = sorted(plot_data.keys())
    
    ys = []
    for i, config_name in enumerate(legend_configs):
        data = plot_data[config_name]
        plt.plot(data['x'], data['y'], label=pretty_text(config_name), marker=markers[i], color=colors[i])
        plt.fill_between(data['x'], data['y']-data['y_std'], data['y']+data['y_std'], color=colors[i], alpha=0.2)
        ys.append(data['y'])

    plt.title(pretty_text(args.title))
    #plt.xlabel(pretty_text(args.x_axis_data))
    #plt.ylabel(pretty_text(args.y_axis_data))
    plt.xscale('log')

    if args.y_scale_log:
        plt.yscale('log')
    if args.x_lim is not None:
        plt.xlim([float(x) for x in args.x_lim.split(',')])

    if args.y_lim is not None:
        y_lim_min, y_lim_max =[float(x) for x in args.y_lim.split(',')]
    else:
        y_max = max([y.max() for y in ys])
        y_min = min([y.min() for y in ys])
        y_range = y_max - y_min
        y_lim_max = y_max + 0.1*y_range
        y_lim_min = y_min - 0.1*y_range
        y_lim_min = max(y_lim_min, 0.0)

    plt.ylim([y_lim_min, y_lim_max])
    plt.yticks(np.around(np.linspace(y_lim_min, y_lim_max, 4), int(2-np.floor(np.log10(y_lim_max)+1))))

    try:
        legend_loc = int(args.legend_loc)
    except:
        legend_loc = args.legend_loc

    if not args.no_legend:
        if args.legend_hack:
            plt.legend(loc=legend_loc, bbox_to_anchor=(1, 1))
        else:
            plt.legend(loc=legend_loc)
    plt.savefig(args.output_file)




==> figures/plot_results_bar.py <==
import argparse
import pandas as pd 
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from plot_pretty_text import *

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Csv containing all the combined results')
    parser.add_argument('-c', '--combined_results_csv', help='', required=True)
    parser.add_argument('-m', '--masks', help='', required=True)  
    parser.add_argument('-x', '--x_axis_data', help='', required=True)  
    parser.add_argument('--xs_to_include', help='', required=False) 
    parser.add_argument('-y', '--y_axis_data', help='', required=True)  
    parser.add_argument('--y_scale_log', help='', type=bool, required=False)  
    parser.add_argument('--y_lim', help='', required=False)  
    parser.add_argument('-t', '--title', help='', required=True)  
    parser.add_argument('-o', '--output_file', required=True)
    args = parser.parse_args()

    print('plotting %s' % args.output_file)

    df = pd.read_csv(args.combined_results_csv)
    for mask_pair in args.masks.split(','):
        column = mask_pair.split('=')[0]
        value = mask_pair.split('=')[1]
        try:
            value = int(value)
        except:
            pass
        df = df[df[column] == value]


    gp = df.groupby(args.x_axis_data)

    plot_data = {}
    for key, grp in gp:
        x_key = key
        if x_key not in plot_data:
            plot_data[x_key] = {'y':grp[args.y_axis_data].mean(), 'y_std':grp[args.y_axis_data].std()}

    if args.xs_to_include is not None:
        xs_to_include = args.xs_to_include.split(',')
    else:
        xs_to_include = sorted(plot_data.keys())

    params = {
            'axes.labelsize' : 20,
            'font.size' : 20,
            'text.fontsize' : 20,
            'legend.fontsize': 20,
            'xtick.labelsize' : 15,
            'ytick.labelsize' : 15,
            'ps.useafm' : True,
            'pdf.use14corefonts' : True,
            'text.usetex' : True,
            'pdf.fonttype' : 1,
            'figure.subplot.bottom' : 0.2,
            'figure.figsize' : (10,7.5)
            }
    matplotlib.rcParams.update(params)

    # filter out configs that don't have any data
    xs_to_include = [x for x in xs_to_include if x in plot_data.keys()]

    N = len(xs_to_include)
    ind = np.arange(N)  # the x locations for the groups
    width = 0.8     # the width of the bars
    colors = ['r', 'g', 'b', 'y', 'b', 'm', 'c', 'r', 'g', 'b']

    fig = plt.figure()
    ax = fig.add_subplot(111)

    rects = []
    ys = [plot_data[x]['y'] for x in xs_to_include]
    y_stds = [plot_data[x]['y_std'] for x in xs_to_include]
    ax.bar(ind, ys, alpha=0.4, color=colors, yerr=y_stds)


    plt.tick_params(\
        axis='x',          # changes apply to the x-axis
        which='both',      # both major and minor ticks are affected
        bottom='off',      # ticks along the bottom edge 
        top='off',         # ticks along the top edge 
        labelbottom='off')  # labels along the bottom edge 

    ax.set_ylabel(pretty_text(args.y_axis_data))
    ax.set_title(pretty_text(args.title))

    if args.y_scale_log:
        plt.yscale('log')
    if args.y_lim is not None:
        plt.ylim([float(x) for x in args.y_lim.split(',')])

    bar_names = [pretty_text(x_key) for x_key in xs_to_include]
    # bar_names = [str(i) for i in range(len(xs_to_include))]
    plt.tick_params(\
        axis='x',          # changes apply to the x-axis
        which='both',      # both major and minor ticks are affected
        bottom='off',      # ticks along the bottom edge 
        top='off',         # ticks along the top edge 
        labelbottom='on')  # labels along the bottom edge 
    plt.xticks(rotation=60)
    ax.set_xticks(ind+0.5)
    ax.set_xticklabels( bar_names )

    # ax.legend( rects, bar_names)
    plt.savefig(args.output_file)




==> figures/plot_results_bar_group_by_config.py <==
import argparse
import pandas as pd 
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from plot_pretty_text import *

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Csv containing all the combined results')
    parser.add_argument('-c', '--combined_results_csv', help='', required=True)
    parser.add_argument('-m', '--masks', help='', required=True)  
    parser.add_argument('-x', '--x_axis_data', help='', required=True)  
    parser.add_argument('-y', '--y_axis_data', help='', required=True)  
    parser.add_argument('--y_lim', help='', required=False)  
    parser.add_argument('-t', '--title', help='', required=True)  
    parser.add_argument('-l', '--legend_configs', help='', required=False)  
    parser.add_argument('--x_tick_labels', help='', required=False) 
    parser.add_argument('-o', '--output_file', required=True)
    args = parser.parse_args()

    print('plotting %s' % args.output_file)

    df = pd.read_csv(args.combined_results_csv)
    for mask_pair in args.masks.split(','):
        column = mask_pair.split('=')[0]
        value = mask_pair.split('=')[1]
        try:
            value = int(value)
        except:
            pass
        df = df[df[column] == value]

    gp = df.groupby(['config_name', args.x_axis_data])

    plot_data = {}

    for key, grp in gp:
        config_name = key[0]
        if config_name not in plot_data:
            plot_data[config_name] = { 'x':[], 'y':[], 'y_std':[]}
        plot_data[config_name]['x'].append(grp[args.x_axis_data].mean())
        plot_data[config_name]['y'].append(grp[args.y_axis_data].mean())
        plot_data[config_name]['y_std'].append(grp[args.y_axis_data].std())

    if args.legend_configs is not None:
        legend_configs = args.legend_configs.split(',')
    else:
        legend_configs = sorted(plot_data.keys())

    for i, config_name in enumerate(legend_configs):
        data = plot_data[config_name]
        for key, values in data.iteritems():
            data[key] = np.array(values)

    params = {
            'axes.labelsize' : 17,
            'font.size' : 17,
            'text.fontsize' : 17,
            'legend.fontsize': 17,
            'xtick.labelsize' : 17,
            'ytick.labelsize' : 17,
            'ps.useafm' : True,
            'pdf.use14corefonts' : True,
            'text.usetex' : False,
            'pdf.fonttype' : 1,
            'figure.subplot.left' : 0.075,
            'figure.subplot.right' : 1.0,
            'figure.subplot.bottom' : 0.25,
            'figure.subplot.top' : 0.95,
            'figure.figsize' : (5,3.75)
            }
    matplotlib.rcParams.update(params)

    bar_names = [pretty_text(config_name) for config_name in legend_configs]
    x_tick_labels = [str(x) for x in plot_data.values()[0]['x']]
    if args.x_tick_labels is not None:
        args_x_tick_labels_list = args.x_tick_labels.split(',')
        assert(len(args_x_tick_labels_list) == len(x_tick_labels))
        x_tick_labels = args_x_tick_labels_list
    N = len(x_tick_labels)
    ind = np.arange(N)  # the x locations for the groups
    width = 0.8/len(bar_names)       # the width of the bars
    colors = ['r', 'g', 'b', 'y', 'b', 'm', 'c']

    fig = plt.figure()
    ax = fig.add_subplot(111)

    ys = []
    rects = []
    for i, config_name in enumerate(legend_configs):
        data = plot_data[config_name]
        rects.append(ax.bar(ind+width*i, data['y'], width, color=colors[i], alpha=0.4, yerr=data['y_std']))
        ys.append(data['y'])

    #ax.set_ylabel(pretty_text(args.y_axis_data))
    #ax.set_title(pretty_text(args.title))

    if args.y_lim is not None:
        y_lim_min, y_lim_max =[float(x) for x in args.y_lim.split(',')]
    else:
        y_max = max([y.max() for y in ys])
        y_min = min([y.min() for y in ys])
        y_range = y_max - y_min
        y_lim_max = y_max + 0.1*y_range
        y_lim_min = 0.0

    ax.set_ylim([y_lim_min, y_lim_max])
    ax.set_yticks(np.around(np.linspace(y_lim_min, y_lim_max, 4), int(2-np.floor(np.log10(y_lim_max)+1))))

    plt.tick_params(\
        axis='x',          # changes apply to the x-axis
        which='both',      # both major and minor ticks are affected
        bottom='off',      # ticks along the bottom edge 
        top='off',         # ticks along the top edge 
        labelbottom='on')  # labels along the bottom edge 
    plt.xticks(rotation=60)
    ax.set_xticks(ind+0.3)
    ax.set_xticklabels( x_tick_labels )

    #ax.legend( rects, bar_names)
    plt.savefig(args.output_file)




==> figures/plot_results_boxplot.py <==
import argparse
import pandas as pd 
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
from plot_pretty_text import *

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Csv containing all the combined results')
    parser.add_argument('-c', '--combined_results_csv', help='', required=True)
    parser.add_argument('-m', '--masks', help='', required=True)  
    parser.add_argument('-x', '--x_axis_data', help='', required=True)  
    parser.add_argument('--xs_to_include', help='', required=False) 
    parser.add_argument('-y', '--y_axis_data', help='', required=True)  
    parser.add_argument('--y_scale_log', help='', type=bool, required=False)  
    parser.add_argument('--y_lim', help='', required=False)  
    parser.add_argument('-t', '--title', help='', required=True)  
    parser.add_argument('-o', '--output_file', required=True)
    args = parser.parse_args()

    print('plotting %s' % args.output_file)

    df = pd.read_csv(args.combined_results_csv)
    for mask_pair in args.masks.split(','):
        column = mask_pair.split('=')[0]
        value = mask_pair.split('=')[1]
        try:
            value = int(value)
        except:
            pass
        df = df[df[column] == value]


    gp = df.groupby(args.x_axis_data)

    plot_data = {}
    for key, grp in gp:
        x_key = key
        if x_key not in plot_data:
            plot_data[x_key] = {'ys':grp[args.y_axis_data]}

    if args.xs_to_include is not None:
        xs_to_include = args.xs_to_include.split(',')
    else:
        xs_to_include = sorted(plot_data.keys())

    params = {
            'axes.labelsize' : 17,
            'font.size' : 17,
            'text.fontsize' : 17,
            'legend.fontsize': 17,
            'xtick.labelsize' : 17,
            'ytick.labelsize' : 17,
            'ps.useafm' : True,
            'pdf.use14corefonts' : True,
            'text.usetex' : False,
            'pdf.fonttype' : 1,
            'figure.subplot.right' : 1.0,
            'figure.subplot.bottom' : 0.35,
            'figure.figsize' : (5,3.75)
            }
    matplotlib.rcParams.update(params)

    # filter out configs that don't have any data
    xs_to_include = [x for x in xs_to_include if x in plot_data.keys()]

    fig = plt.figure()
    #ax = fig.add_subplot(111)
    ax = fig.gca()

    rects = []
    ys = [plot_data[x]['ys'] for x in xs_to_include]
    ax.boxplot(ys)

    plt.tick_params(\
        axis='x',          # changes apply to the x-axis
        which='both',      # both major and minor ticks are affected
        bottom='off',      # ticks along the bottom edge 
        top='off',         # ticks along the top edge 
        labelbottom='off')  # labels along the bottom edge 

    #ax.set_ylabel(pretty_text(args.y_axis_data))
    ax.set_title(pretty_text(args.title))

    if args.y_scale_log:
        plt.yscale('log')

    if args.y_lim is not None:
        y_lim_min, y_lim_max =[float(x) for x in args.y_lim.split(',')]
    else:
        y_max = max([y.max() for y in ys])
        y_min = min([y.min() for y in ys])
        y_range = y_max - y_min
        y_lim_max = y_max + 0.1*y_range
        y_lim_min = y_min - 0.1*y_range

    ax.set_ylim([y_lim_min, y_lim_max])
    ax.set_yticks(np.around(np.linspace(y_lim_min, y_lim_max, 4), int(2-np.floor(np.log10(y_lim_max)+1))))


    bar_names = [pretty_text(x_key) for x_key in xs_to_include]
    # bar_names = [str(i) for i in range(len(xs_to_include))]
    plt.tick_params(\
        axis='x',          # changes apply to the x-axis
        which='both',      # both major and minor ticks are affected
        bottom='off',      # ticks along the bottom edge 
        top='off',         # ticks along the top edge 
        labelbottom='on')  # labels along the bottom edge 
    plt.xticks(rotation=60)
    N = len(xs_to_include)
    ind = np.arange(N)  # the x locations for the groups
    ax.set_xticks(ind+0.75)
    ax.set_xticklabels( bar_names )

    # ax.legend( rects, bar_names)
    plt.savefig( args.output_file)



